Primitive values of quadratic polynomials in a finite field

We prove that for all $q>211$, there always exists a primitive root $g$ in the finite field $\mathbb{F}_{q}$ such that $Q(g)$ is also a primitive root, where $Q(x)= ax^2 + bx + c$ is a quadratic polynomial with $a, b, c\in \mathbb{F}_{q}$ such that $b^{2} - 4ac \neq 0$.

==> checkq.c <==
/*
Copyright 2018 Andrew R. Booker, Stephen D. Cohen, Nicole Sutherland,
and Tim Trudgian

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#include <stdio.h>
#include <stdlib.h>
#include <inttypes.h>
#include <unistd.h>
#include <sys/types.h>
#include <sys/wait.h>

static int32_t q,p,deg,xn[29][32];
static int32_t e,nsigns,listsize,*A,*P,*list;
static int8_t *sieve;

// return true iff y^2 = x (mod p) has a solution
// used only when 2 < p < 2^{31/2}
static int issquare(int32_t x) {
	int32_t y=x,res=1,n;
	for (n=p>>1;n>0;n>>=1) {
		if (n & 1) res = res*y % p;
		y = y*y % p;
	}
	return (res <= 1);
}

// lightweight code for arithmetic in finite fields of order q < 2^31
// elements are packed into 32-bit integers for a uniform interface
static int ffinit(void) {
// defining irreducible polynomials for degree > 4, given in the form x^d-f
	static struct {
		int32_t q,f[6];
	} poly[] = {
{32,{1,0,1}},{64,{1,1}},{128,{1,1}},{243,{1,1}},{256,{1,1,0,1,1}},{512,{1,1}},
{729,{1,1}},{1024,{1,0,0,1}},{2048,{1,0,1}},{2187,{2,0,1}},{3125,{1,1}},
{4096,{1,0,0,1}},{6561,{1,0,1}},{8192,{1,1,0,1,1}},{15625,{3,1}},
{16384,{1,0,0,0,0,1}},{16807,{3,1}},{19683,{1,0,1,1}},{32768,{1,1}},
{59049,{2,0,1}},{65536,{1,1,0,1,0,1}},{78125,{2,1}},{117649,{3}},
{131072,{1,0,0,1}},{161051,{2}},{177147,{2,0,1}},{262144,{1,0,0,1}},
{371293,{1,1}},{390625,{2}},{524288,{1,1,1,0,0,1}},{531441,{1,0,1}},
{823543,{1,1}},{1048576,{1,0,0,1}},{1419857,{6,1}},{1594323,{1,1}},
{1771561,{1,1}},{1953125,{2,2,1}},{2097152,{1,0,1}},{2476099,{3,1}},
{4194304,{1,1}},{4782969,{1,1}},{4826809,{2}},{5764801,{1,1}},{6436343,{2,1}},
{8388608,{1,0,0,0,0,1}},{9765625,{2,0,1}},{14348907,{2,0,1}},
{16777216,{1,1,0,1,1}},{19487171,{4,1}},{20511149,{11,1}},{24137569,{4,1}},
{28629151,{2}},{33554432,{1,0,0,1}},{40353607,{2}},{43046721,{2,0,2,1}},
{47045881,{2}},{48828125,{2,2}},{62748517,{1,3}},{67108864,{1,1,0,1,1}},
{69343957,{4,1}},{115856201,{2}},{129140163,{1,1}},{134217728,{1,1,1,0,0,1}},
{147008443,{2,1}},{148035889,{7,1}},{214358881,{7,1}},{229345007,{3,1}},
{244140625,{1,1}},{268435456,{1,1}},{282475249,{1,2}},{387420489,{2,2,0,1}},
{410338673,{3,1}},{418195493,{3,1}},{536870912,{1,0,1}},{594823321,{6,1}},
{714924299,{2,1}},{815730721,{2}},{844596301,{2}},{887503681,{3}},
{893871739,{4,8}},{1073741824,{1,1}},{1162261467,{2,0,1}},{1220703125,{2,2,1}},
{1350125107,{9,1}},{1804229351,{2}},{1977326743,{1,1}},{2073071593,{3,1}}
	};
	int32_t x,i,n;

	x = 0;
	if (q >= 2) {
		for (p=2;(int64_t)p*p<=q&&q%p;p=(p+1)|1);
		if (q % p) p = q;
		for (deg=1,x=q/p;x%p==0;deg++,x/=p);
	}
	// return error if q is not a prime power
	if (x != 1) return 1;

	switch (deg) {
	case 1: break;
	case 2:
		if (p == 2)
			xn[0][0] = xn[0][1] = 1;
		else {
			// use a poly of the form x^2-n with (n|p) = -1
			for (n=2;issquare(n);n++);
			xn[0][0] = n, xn[0][1] = 0;
		}
		break;
	case 3:
		// use a poly of the form x^3-x-n with no roots
		n = 0;
		do
			for (n++,x=2;x<p&&(x*x*x-x-n)%p;x++);
		while (x < p);
		xn[0][0] = n, xn[0][1] = 1, xn[0][2] = 0;
		break;
	case 4:
		if (p == 2)
			xn[0][0] = xn[0][1] = 1, xn[0][2] = xn[0][3] = 0;
		else {
			// use a poly of the form x^4-2x^2-n with (-n|p) = (n+1|p) = -1
			// the number of such n is floor((p+1)/4) > 0
			for (n=1;issquare(p-n)||issquare(n+1);n++);
			xn[0][0] = n, xn[0][1] = xn[0][3] = 0, xn[0][2] = 2;
		}
		break;
	default:
		// resort to table lookup for degree > 4
		for (n=0;poly[n].q!=q;n++);
		for (i=0;i<deg;i++)
			xn[0][i] = (i < 6) ? poly[n].f[i] : 0;
	}

	// compute x^{d+n} mod x^d-f
	for (n=1;n<deg-1;n++) {
		xn[n][0] = xn[n-1][deg-1]*xn[0][0] % p;
		for (i=1;i<deg;i++)
			xn[n][i] = (xn[n-1][i-1]+xn[n-1][deg-1]*xn[0][i]) % p;
	}
	return 0;
}

// x*y
static int32_t ffmul(int32_t x,int32_t y) {
	int32_t a[30],b[30],c[30],i,n,s;

	if (deg == 1)
		return (int64_t)x*y % p;
	for (i=0;i<deg;i++) {
		a[i] = x % p; x /= p;
		b[i] = y % p; y /= p;
	}
	for (n=0;n<=2*(deg-1);n++) {
		if ((i=n-deg+1) < 0) i = 0;
		for (s=0;i<=n&&i<deg;i++)
			s = (s+a[i]*b[n-i]) % p;
		if (n < deg)
			c[n] = s;
		else
			for (i=0;i<deg;i++)
				c[i] = (c[i]+s*xn[n-deg][i]) % p;
	}
	s = 0;
	for (i=deg-1;i>=0;i--) 
		s = s*p+c[i];
	return s;
}

// x-y
static int32_t ffsub(int32_t x,int32_t y) {
	int32_t r,i,c[30];

	for (i=0;i<deg-1;i++) {
		c[i] = x%p-y%p;
		c[i] += ((c[i]>>31)&p);
		x /= p; y /= p;
	}
	r = x-y;
	r += ((r>>31)&p);
	while (--i >= 0)
		r = r*p+c[i];
	return r;
}

// x^n
static int32_t ffpow(int32_t x,int32_t n) {
	int32_t res;
	for (res=1;n>0;n>>=1) {
		if (n & 1) res = ffmul(res,x);
		x = ffmul(x,x);
	}
	return res;
}

// set up tables for e = product of n smallest prime factors of q-1
// if n = 0 then use n = omega(q-1) instead
static int settables(int32_t n) {
	int32_t x,t,i,g,l,d,s,nprimes,prime[9];

	// compute d, e, nsigns = 2^omega(d) and listsize = phi(q-1)/2^omega(d)
	t = q-1, listsize = nsigns = d = e = 1;
	for (nprimes=0,x=2;t>1;x++)
	if (t % x == 0) {
		prime[nprimes] = x;
		listsize *= (x-1);
		if (!n || nprimes < n) {
			e *= x; t /= x;
			while (t % x == 0)
				listsize *= x, t /= x;
		} else {
			nsigns <<= 1;
			listsize >>= 1, d *= x, t /= x;
			while (t % x == 0)
				listsize *= x, d *= x, t /= x;
		}
		nprimes++;
	}
	if (!n) n = nprimes;

	// return error if we're asked for more primes than available
	if (n > nprimes) return 1;

	A = malloc(e*sizeof(A[0])+listsize*nsigns*sizeof(P[0]));
	P = A+e;
	list = malloc(listsize*sizeof(list[0])+q*sizeof(sieve[0]));
	sieve = (int8_t *)(list+listsize);

	// find the primitive root with smallest index
	for (g=deg>1?p:1;;g++) {
		for (i=0;i<nprimes;i++)
			if (ffpow(g,(q-1)/prime[i]) == 1) break;
		if (i == nprimes) break;
	}

	x = ffpow(g,d);
	for (i=0,t=1;i<e;i++,t=ffmul(t,x))
		A[i] = t;

	// compute primitive roots and sort them in sign order
	// use list to keep a count of each sign type
	// there is always enough allocated space since listsize+q/4 >= nsigns
	for (i=0;i<nsigns;i++)
		list[i] = 0;
	for (l=0,x=1;l<q-1;l++,x=ffmul(x,g)) {
		for (s=i=0;i<nprimes;i++) {
			t = l % prime[i];
			if (!t) break;
			if (i >= n && 2*t > prime[i])
				s |= (1<<(i-n));
		}
		if (i == nprimes) {
			P[s*listsize+list[s]] = x;
			list[s]++;
		}
	}

	return 0;
}

// initialize the list array for check1
static void setlist(int32_t a,int32_t xs) {
	int32_t i,t,*ptr=P+xs*listsize;
	for (i=0;i<listsize;i++) {
		t = ffsub(ffmul(a,ptr[i]),p-1);
		list[i] = ffmul(t,t);
	}
}

// check the b!=0 criterion
static int check1(int32_t b,int32_t ys) {
	int32_t i,j,by,t,*ptr=P+ys*listsize;

	for (t=0;t<q;t++) sieve[t] = 0;
	for (j=0;j<listsize;j++) {
		by = ffmul(b,ptr[j]);
		// handle degree 1 separately for speed
		if (deg == 1)
			for (i=0;i<listsize;i++) {
				t = list[i]-by;
				t += ((t>>31)&q);
				sieve[t] = 1;
			}
		else
			for (i=0;i<listsize;i++)
				sieve[ffsub(list[i],by)] = 1;
	}
	for (t=1;t<q;t++)
		if (!sieve[t]) return 1;
	return 0;
}

// initialize the sieve array for check0
static void setsieve(void) {
	int32_t i;
	for (i=0;i<q;i++) sieve[i] = 0;
	for (i=0;i<listsize*nsigns;i++)
		sieve[ffmul(P[i],P[i])] = 1;
}

// check the b=0 criterion
static int check0(int32_t b,int32_t ys) {
	int32_t i,c,t,*ptr=P+ys*listsize;

	for (i=0;i<listsize;i++)
		list[i] = ffmul(b,ptr[i]);
	for (c=1;c<q;c++) {
		// handle degree 1 separately for speed
		if (deg == 1)
			for (i=0;i<listsize;i++) {
				t = list[i]-c;
				t += ((t>>31)&q);
				if (sieve[t]) break;
			}
		else
			for (i=0;i<listsize;i++)
				if (sieve[ffsub(list[i],c)]) break;
		if (i == listsize) return 1;
	}
	return 0;
}

// test the criteria with e = product of n smallest prime factors of q-1
// run in parallel across nprocs processes
static int32_t test(int32_t n,int32_t nprocs) {
	int32_t i,j,b,c,xs,ys,res=0;
	int status;

	// use a brute-force algorithm for even q
	if (!(q&1)) {
		settables(0);
		setsieve();
		for (c=0;c<q;c++) {
			if (nprocs > 0)
				nprocs--;
			else if (wait(&status) > 0 && WIFEXITED(status) && WEXITSTATUS(status)) {
				res = 1;
				goto done;
			}
			if (!fork()) {
				for (b=1;b<q;b++)
				for (j=0;j<e;j++) {
					for (i=0;i<listsize;i++)
						if (sieve[ffsub(ffmul(ffsub(ffmul(A[j],P[i]),b),P[i]),c)])
							break;
					if (i == listsize) _exit(1);
				}
				_exit(0);
			}
		}
		goto done;
	}

	// report failure if n > omega(q-1)
	if (settables(n)) return -1;

	// set the check0 sieve state now so it's inherited by every process
	setsieve();

	for (i=0;i<e;i++)
	for (xs=0;xs<nsigns;xs++) {
		if (nprocs > 0)
			nprocs--;
		else if (wait(&status) > 0 && WIFEXITED(status) && WEXITSTATUS(status)) {
			res = 1;
			goto done;
		}
		if (!fork()) {
			if (check0(A[i],xs)) _exit(1);
			setlist(A[i],xs);
			for (j=0;j<e;j++)
			for (ys=0;ys<nsigns;ys++)
				if (check1(A[j],ys)) _exit(1);
			_exit(0);
		}
	}

done:
	while (wait(&status) > 0)
		if (WIFEXITED(status) && WEXITSTATUS(status))
			res = 1;
	
	free(A);
	free(list);
	return res;
}

int main(int argc,char *argv[]) {
	int32_t nprocs=1,n,res;

	if (argc > 1) sscanf(argv[1],"%"SCNd32,&nprocs);
	setbuf(stdout,NULL);

	while (scanf("%"SCNd32,&q) == 1)
		if (ffinit())
			printf("%"PRId32" is not a prime power\n",q);
		else
			for (n=1;;n++) {
				res = test(n,nprocs);
				if (res < 0 || res && !(q&1)) {
					printf("%"PRId32" failed\n",q);
					break;
				} else if (!res) {
					printf("%"PRId32" succeeded with n=%"PRId32"\n",q,n);
					break;
				}
			}

	return 0;
}

